Warped Gaussian Processes in Remote Sensing Parameter Estimation and Causal Inference

This paper introduces warped Gaussian processes (WGP) regression in remote sensing applications. WGP models output observations as a parametric nonlinear transformation of a GP. The parameters of such prior model are then learned via standard maximum likelihood. We show the good performance of the proposed model for the estimation of oceanic chlorophyll content from multispectral data, vegetation parameters (chlorophyll, leaf area index, and fractional vegetation cover) from hyperspectral data, and in the detection of the causal direction in a collection of 28 bivariate geoscience and remote sensing causal problems. The model consistently performs better than the standard GP and the more advanced heteroscedastic GP model, both in terms of accuracy and more sensible confidence intervals.

==> images/diario.m <==
clear,clc

raw = [ ...
    0.29	2.31	0.45	0.62 ; ...
    0.29	2.36	0.48	0.59 ; ...
    0.29	2.33	0.45	0.65 ; ...
    0.38	2.54	0.51	0.52 ; ...
    0.37	2.49	0.49	0.56 ; ...
    0.30	2.32	0.45	0.67 ; ...
    0.30	2.31	0.45	0.74 ; ...
    0.43	2.62	0.51	0.68 ; ...
    0.26	2.20	0.40	0.77 ; ...
    0.02	1.74	0.33	0.82 ; ...
    0.29	2.51	0.46	0.65 ; ...
    0.08	1.71	0.30	0.83   ...
];

% nicefig
  fontname = 'Arial';
  fontsize = 18;
  fontunits = 'points';
  set(0,'DefaultAxesFontName',fontname,'DefaultAxesFontSize',fontsize,'DefaultAxesFontUnits',fontunits,...
  'DefaultTextFontName',fontname,'DefaultTextFontSize',fontsize,'DefaultTextFontUnits',fontunits,...
  'DefaultLineLineWidth',1.5,'DefaultLineMarkerSize',8,'DefaultLineColor',[0 0 0]);
rates = [5,10,20,40];

%% Bias
col = 1;
figure(1)
plot(rates, raw(1:3:end,col),'bs-')
hold on
plot(rates, raw(3:3:end,col),'ko-')

title('Bias with raw data')
xlabel('Training samples rate (%)')
ylabel('ME Chl-a (mg/m^3)')
legend('GPR','WGPR')
grid on

hold off

print -depsc2 bias_raw_data.eps

%% RMSE
col = 2;
figure(2)
plot(rates, raw(1:3:end,col),'bs-')
hold on
plot(rates, raw(3:3:end,col),'ko-')

title('Accuracy with raw data')
xlabel('Training samples rate (%)')
ylabel('RMSE')
legend('GPR','WGPR')
grid on

hold off

print -depsc2 accuracy_raw_data.eps

%% rho
col = 4;
figure(3)
plot(rates, raw(1:3:end,col),'bs-')
hold on
plot(rates, raw(3:3:end,col),'ko-')

title('Pearson corr. coef. with raw data')
xlabel('Training samples rate (%)')
ylabel('\rho')
legend('GPR','WGPR')
grid on

hold off

print -depsc2 corrcoef_raw_data.eps


==> images/diario_emptrans.m <==
clear,clc

emp = [ ...
    0.27  2.30  0.44  0.63 ; ...
    0.27  2.29  0.44  0.63 ; ... 
    0.27  2.20  0.43  0.65 ; ... 
    0.26  2.12  0.42  0.71 ; ... 
    0.26  2.12  0.42  0.71 ; ... 
    0.31  2.36  0.45  0.61 ; ... 
    0.33  2.33  0.42  0.75 ; ... 
    0.33  2.36  0.43  0.74 ; ...    
    0.34  2.34  0.43  0.76 ; ... 
    0.15  1.69  0.29  0.86 ; ... 
    0.15  1.70  0.29  0.85 ; ... 
    0.17  1.75  0.30  0.86   ... 
];

% nicefig
  fontname = 'Arial';
  fontsize = 18;
  fontunits = 'points';
  set(0,'DefaultAxesFontName',fontname,'DefaultAxesFontSize',fontsize,'DefaultAxesFontUnits',fontunits,...
  'DefaultTextFontName',fontname,'DefaultTextFontSize',fontsize,'DefaultTextFontUnits',fontunits,...
  'DefaultLineLineWidth',1.5,'DefaultLineMarkerSize',8,'DefaultLineColor',[0 0 0]);

rates = [5,10,20,40];

%% Physically based bias
col = 1;
figure(4)
plot(rates, emp(1:3:end,col),'bs-')
hold on
plot(rates, emp(3:3:end,col),'ko-')

title('Bias with empirically transformed data')
xlabel('Training samples rate (%)')
ylabel('ME Chl-a (mg/m^3)')
legend('GPR','WGPR')
grid on

hold off

print -depsc2 bias_emp_data.eps

%% RMSE
col = 2;
figure(5)
plot(rates, emp(1:3:end,col),'bs-')
hold on
plot(rates, emp(3:3:end,col),'ko-')

title('Accuracy with empirically transformed data')
xlabel('Training samples rate (%)')
ylabel('RMSE')
legend('GPR','WGPR')
grid on

hold off

print -depsc2 accuracy_emp_data.eps

%% rho
col = 4;
figure(6)
plot(rates, emp(1:3:end,col),'bs-')
hold on
plot(rates, emp(3:3:end,col),'ko-')

title('Pearson corr. coef. with empirically transformed data')
xlabel('Training samples rate (%)')
ylabel('\rho')
legend('GPR','WGPR')
grid on

hold off

print -depsc2 corrcoef_emp_data.eps


==> images/diario_raw_vs_emp.m <==
clear, clc

load diario

% nicefig
  fontname = 'Arial';
  fontsize = 18;
  fontunits = 'points';
  set(0,'DefaultAxesFontName',fontname,'DefaultAxesFontSize',fontsize,'DefaultAxesFontUnits',fontunits,...
  'DefaultTextFontName',fontname,'DefaultTextFontSize',fontsize,'DefaultTextFontUnits',fontunits,...
  'DefaultLineLineWidth',1.5,'DefaultLineMarkerSize',8,'DefaultLineColor',[0 0 0]);
rates = [5,10,20,40];


%% Bias
col = 1;
figure(1)
plot(rates, emp(1:3:end,col),'bs-')
hold on
plot(rates, raw(3:3:end,col),'ko-')

title('Bias with GPR emp. data vs WGPR raw data')
xlabel('Training samples rate (%)')
ylabel('ME Chl-a (mg/m^3)')
legend('GPR','WGPR')
grid on

hold off

print -depsc2 bias_empGPR_vs_rawWGPR_data.eps

%% RMSE
col = 2;
figure(2)
plot(rates, emp(1:3:end,col),'bs-')
hold on
plot(rates, raw(3:3:end,col),'ko-')

title('Accuracy with GPR emp. data vs WGPR raw data')
xlabel('Training samples rate (%)')
ylabel('RMSE')
legend('GPR','WGPR')
grid on

hold off

print -depsc2 accuracy_empGPR_vs_rawWGPR_data.eps


%% rho
col = 4;
figure(3)
plot(rates, emp(1:3:end,col),'bs-')
hold on
plot(rates, raw(3:3:end,col),'ko-')

title('Pearson CC with GPR emp. data vs WGPR raw data')
xlabel('Training samples rate (%)')
ylabel('\rho')
legend('GPR','WGPR')
grid on

hold off

print -depsc2 corrcoef_empGPR_vs_rawWGPR_data.eps

